Electroweak oblique parameters as a probe of the trilinear Higgs boson self-interaction

We calculate the two-loop contributions from a modified trilinear Higgs self-interaction, $\kappa_\lambda \lambda_{\rm SM} v h^3$, to the electroweak oblique parameters $S$ and $T$. Using the current bounds on $S$ and $T$ from electroweak measurements, we find the 95% C.L. constraint on the modified trilinear coupling to be $-14.0 \leq \kappa_\lambda \leq 17.4$. The largest effects on $S$ and $T$ arise from two insertions of the modified trilinear coupling that result in $T/ S \simeq -3/2$; remarkably, this is nearly parallel to the axis of the tightest experimental constraint in the $S$-$T$ plane. No contributions to $S$ and $T$ arise from a modified Higgs quartic coupling at two-loop order. These calculations utilized a gauge-invariant parameterization of the trilinear Higgs coupling in terms of higher dimensional operators $(H^\dagger H)^{n}$ with $n \ge 3$. Interestingly, the bounds on $\kappa_\lambda$ that we obtain are comparable to constraints from di-Higgs production at the LHC as well as recent bounds from single Higgs production at the LHC.

==> Results/ST.m <==
Sparam=(alpha*c6bar)/(1024*Pi^2*s^2*mW^2*mZ^4*(mH^2-4*mZ^2)*(mH^2-mZ^2)^2)*(36*(2+c6bar)*mH^2*(mH^2-mZ^2)*BB[mH^2,mH^2,mH^2]*(-(mZ^2*(mH^6-3*mH^4*mZ^2+4*mH^2*mZ^4+16*mZ^6))+2*(mH^2-2*mZ^2)^3*(mH^2-mZ^2)*BB[mZ^2,mH^2,mZ^2])+8*mH^2*AA[mZ^2]*(-(4*(mH^2-4*mZ^2)*(mH^2-2*mZ^2)*(mH^2-mZ^2)^2*BB[mZ^2,mH^2,mZ^2])-(mH^2-mZ^2)*((10+3*c6bar)*mH^6-3*(18+5*c6bar)*mH^4*mZ^2+48*(3+c6bar)*mH^2*mZ^4-4*(34+9*c6bar)*mZ^6)-9*(2+c6bar)*(mH^8-6*mH^6*mZ^2+14*mH^4*mZ^4-8*mH^2*mZ^6+8*mZ^8)*BB[mH^2,mH^2,mH^2])+8*AA[mH^2]*(-(2*mH^2*(2*mH^6-9*mH^4*mZ^2+16*mZ^6)*AA[mZ^2])-mH^2*(mH^2-mZ^2)*((14+3*c6bar)*mH^6-6*(10+c6bar)*mH^4*mZ^2+12*(7+c6bar)*mH^2*mZ^4+8*(20+9*c6bar)*mZ^6)+2*(mH^2-4*mZ^2)*(mH^2-mZ^2)^2*((4+c6bar)*mH^4-4*(3+c6bar)*mH^2*mZ^2+12*(2+c6bar)*mZ^4)*BB[mZ^2,mH^2,mZ^2]+9*(2+c6bar)*mH^2*(mH^8-7*mH^6*mZ^2+19*mH^4*mZ^4-24*mH^2*mZ^6+20*mZ^8)*BB[mH^2,mH^2,mH^2])+mH^2*(-(8*((12+7*c6bar)*mH^8-9*(9+5*c6bar)*mH^6*mZ^2+99*(2+c6bar)*mH^4*mZ^4-8*(15+8*c6bar)*mH^2*mZ^6+12*(6+7*c6bar)*mZ^8)*II[mH^2,mH^2,mH^2])+(mH^2-4*mZ^2)*(8*(4*mH^4-5*mH^2*mZ^2-2*mZ^4)*AA[mZ^2]^2+24*mZ^2*((mH^2-2*mZ^2)*AA[mH^2]^2+mZ^2*(20*mZ^2-(20+9*c6bar)*mH^2)*II[mH^2,mH^2,mZ^2])-8*(mH^2+2*mZ^2)*(2*mH^4-9*mH^2*mZ^2+16*mZ^4)*II[mH^2,mZ^2,mZ^2])+(mH^2-mZ^2)*(128*mH^8+32*c6bar*mH^8-554*mH^6*mZ^2-99*c6bar*mH^6*mZ^2+986*mH^4*mZ^4+279*c6bar*mH^4*mZ^4+432*mH^2*mZ^6+268*c6bar*mH^2*mZ^6+304*mZ^8+168*c6bar*mZ^8+8*(mH^2-mZ^2)*(((22+9*c6bar)*mH^4-12*(8+3*c6bar)*mH^2*mZ^2+8*(22+9*c6bar)*mZ^4)*SS[mZ^2,mH^2,mH^2,mZ^2]+8*(mH^2-mZ^2)*((4+c6bar)*(mH^4-4*mH^2*mZ^2)+12*(2+c6bar)*mZ^4)*TT[mZ^2,mH^2,mH^2,mZ^2]+(mH^2-4*mZ^2)*(2*(mH^6-12*mH^2*mZ^4+24*mZ^6)*MM[mZ^2,mH^2,mH^2,mZ^2,mZ^2,mH^2]+((2+c6bar)*mH^4-4*(2+c6bar)*mH^2*mZ^2+4*(10+3*c6bar)*mZ^4)*BB[mZ^2,mH^2,mZ^2]-4*mZ^2*(mH^2-2*mZ^2)*(BB[mZ^2,mH^2,mZ^2]^2+2*UU[mZ^2,mH^2,mZ^2,mH^2,mZ^2]))-((10+7*c6bar)*mH^6-2*(32+19*c6bar)*mH^4*mZ^2+4*(36+13*c6bar)*mH^2*mZ^4+24*(c6bar-2)*mZ^6)*UU[mZ^2,mZ^2,mH^2,mH^2,mH^2]))));

Tparam=(3*alpha*c6bar*mH^2)/(512*Pi^2*s^4*mW^4*(mH^2-mW^2)^2*(mH^2-mZ^2)^2)*(AA[mH^2]*((22+9*c6bar)*mH^2*(mH^2-mW^2)*mZ^2*(mH^2-mZ^2)*s^2+2*(mH^2-2*mW^2)*(mH^2-mZ^2)^2*AA[mW^2]-2*(mH^2-mW^2)^2*(mH^2-2*mZ^2)*AA[mZ^2]-9*(2+c6bar)*mH^2*mZ^2*(mH^2*(mW^2+mZ^2)-2*mW^2*mZ^2)*s^2*BB[mH^2,mH^2,mH^2])-mZ^2*s^2*((mH^2*(mW^2+mZ^2)-2*mW^2*mZ^2)*AA[mH^2]^2-3*mH^2*(2*(2+c6bar)*mH^4-2*(1+2*c6bar)*mW^2*mZ^2+(c6bar-1)*mH^2*(mW^2+mZ^2))*II[mH^2,mH^2,mH^2]+(mH^2-mW^2)*(mH^2-mZ^2)*((20+9*c6bar)*mH^4+2*mW^2*mZ^2-2*mH^2*(mW^2+mZ^2)-9*(2+c6bar)*mH^4*BB[mH^2,mH^2,mH^2]))+(mH^2-mZ^2)^2*(-((mH^2-2*mW^2)*AA[mW^2]^2)+mW^2*(AA[mW^2]*(4*(mH^2-mW^2)-9*(2+c6bar)*mH^2*BB[mH^2,mH^2,mH^2])+((20+9*c6bar)*mH^2-20*mW^2)*II[mH^2,mH^2,mW^2])+(mH^4-4*mH^2*mW^2+12*mW^4)*II[mH^2,mW^2,mW^2])+(mH^2-mW^2)^2*((mH^2-2*mZ^2)*AA[mZ^2]^2-(mH^4-4*mH^2*mZ^2+12*mZ^4)*II[mH^2,mZ^2,mZ^2]+mZ^2*(AA[mZ^2]*(-(4*mH^2)+4*mZ^2+9*(2+c6bar)*mH^2*BB[mH^2,mH^2,mH^2])-((20+9*c6bar)*mH^2-20*mZ^2)*II[mH^2,mH^2,mZ^2])));

